Calorimeters for the FCC-hh

The future proton-proton collider (FCC-hh) will deliver collisions at a center of mass energy up to $\sqrt{s}=100$ TeV at an unprecedented instantaneous luminosity of $L=3~10^{35}$ cm$^{-2}$s$^{-1}$, resulting in extremely challenging radiation and luminosity conditions. By delivering an integrated luminosity of few tens of ab$^{-1}$, the FCC-hh will provide an unrivalled discovery potential for new physics. Requiring high sensitivity for resonant searches at masses up to tens of TeV imposes strong constraints on the design of the calorimeters. Resonant searches in final states containing jets, taus and electrons require both excellent energy resolution at multi-TeV energies as well as outstanding ability to resolve highly collimated decay products resulting from extreme boosts. In addition, the FCC-hh provides the unique opportunity to precisely measure the Higgs self-coupling in the di-photon and b-jets channel. Excellent photon and jet energy resolution at low energies as well as excellent angular resolution for pion background rejection are required in this challenging environment. This report describes the calorimeter studies for a multi-purpose detector at the FCC-hh. The calorimeter active components consist of Liquid Argon, scintillating plastic tiles and Monolithic Active Pixel Sensors technologies. The technological choices, design considerations and achieved performances in full Geant4 simulations are discussed and presented. The simulation studies are focused on the evaluation of the concepts. Standalone studies under laboratory conditions as well as first tests in realistic FCC-hh environment, including pileup rejection capabilities by making use of fast signals and high granularity, have been performed. These studies have been performed within the context of the preparation of the FCC conceptual design reports (CDRs).

==> compile_note.sh <==
pdflatex main_note
bibtex main_note.aux
pdflatex main_note
pdflatex main_note
